Next-to-next-to-leading order QCD analysis of spin-dependent parton distribution functions and their uncertainties: Jacobi polynomials approach

We present a first QCD analysis of next-to-next-leading-order (NNLO) contributions of the spin-dependent parton distribution functions (PPDFs) in the nucleon and their uncertainties using the Jacobi polynomial approach. Having the NNLO contributions of the quark-quark and gluon-quark splitting functions in perturbative QCD (Nucl. Phys. B 889 (2014) 351-400), one can obtain the evolution of longitudinally polarized parton densities of hadrons up to NNLO accuracy of QCD. A very large sets of recent and up-to-date experimental data of spin structure functions of the proton $g_1^p$, neutron $g_1^n$, and deuteron $g_1^d$ have been used in this analysis. The predictions for the NNLO calculations of the polarized parton distribution functions as well as the proton, neutron and deuteron polarized structure functions are compared with the corresponding results of the NLO approximation. We form a mutually consistent set of polarized PDFs due to the inclusion of the most available experimental data including the recently high-precision measurements from {\tt COMPASS16} experiments (Phys. Lett. B 753 (2016) 18-28). We have performed a careful estimation of the uncertainties using the most common and practical method, the Hessian method, for the polarized PDFs originating from the experimental errors. The proton, neutron and deuteron structure functions and also their first moments, $\Gamma^{\rm p, n, d}$, are in good agreement with the experimental data at small and large momentum fraction of $x$. We will discuss how our knowledge of spin-dependence structure functions can improve at small and large value of $x$ by the recent {\tt COMPASS16} measurements at CERN, the {\tt PHENIX} and {\tt STAR} measurements at RHIC, and at the future proposed colliders such as Electron-Ion collider (EIC).

==> TKAA-grid/example.f <==
      IMPLICIT REAL*8 (A-H,O-Z)
      DATA XMIN,XMAX/ .001,1.0D0/
      iset = 1
      q2=5.0
      NX=10
      XLSTEP=(DLOG10(XMAX)-DLOG10(XMIN))/DFLOAT(NX)
      write(6,2000)
      DO  100 I=1,NX+1
        DLOGX=DFLOAT(I-1)*XLSTEP+DLOG10(XMIN)
        X=10.D0**(DLOGX)
        
         call PPDFNNLO(ISET,X,Q2,Uv,Dv,Sig,Gl,G1p,G1n,G1d)
         write(6,2001)x,q2,G1p,G1n,G1d
 100  continue
 2000 format('* x,q2,xg1p,xg1n,xg1d')
 2001 format(5(1x,f10.6))
        
        
      stop
      end
      include 'ppdf_TKAA.f'

   


==> TKAA-grid/ppdf_TKAA.f <==
********************************************************************
*                                                                   
*       FORTRAN Package for Polarized  Parton Distribution 		  
*            Functions and Polarized Structure Functions 	  		  
*                                           
*                                                                   
*         F.Taghavi Shahri,H,Khanpour,S.Atashbar Tehrani,Z.Alizadeh Yazdi        	
*                                             
*               Phys. Rev. D 93, 114024  Published 21 June 2016                                                    
*                             arXiv:hep-ph\1603.03157                                      
*                                                                   
*                                                                   
*            INPUT:   iset = number of the parton set :             
*                                                                   
*                     iset = 1 NEXT To NEXT LEADING ORDER                  
*                      data file: TKKA.grid                        
*                                                                   
*            							                               
*                                                                   
*            x  = Bjorken-x       (between  1.0E-5 and 1.0E+0)      
*            Q2 = scale in GeV**2 (between  2.0E+0 and 1.0E+2)      
*                                                                   
*   OUTPUT:  Uv   = x*DELTA u_v                                     
*            Dv   = x*DELTA d_v                                     
*            Gl   = x*DELTA gluon                                   
*            Sig  = x*DELTA sigma                                       
*            G1p  = x*g_1^proton                                    
*            G1n  = x*g_1^neutron                                    
*            G1d  = x*g_1^deuteron  	                              
*	                                               
********************************************************************
*
      SUBROUTINE PPDFNNLO(ISET,X,Q2,Uv,Dv,Sig,Gl,G1p,G1n,G1d)
*     ---------------------------------------------------------------
*
      IMPLICIT REAL*8 (A-H,O-Z)
*     
      PARAMETER (NPDF=7, NQ=21, NX=86 )
*
      
*
      COMMON / INTINI / IINI
*
      DIMENSION QS(NQ),XB(NX),XPDF(NX,NQ,NPDF)
      DIMENSION AXB(NX,NQ,NPDF),BXB(NX,NQ,NPDF),CXB(NX,NQ,NPDF)
      
*
      DIMENSION PDF1(NPDF),PDF2(NPDF)
      DIMENSION PDF(NPDF)
*
      SAVE QS, XB, XPDF
      SAVE AXB, BXB, CXB

*     CHECK OF X AND Q2 VALUES : 
*
      IF ( X.LT.1.0D-05 .OR. X.GT.1.0D+00 ) THEN
         WRITE(6,2000) 
 2000    FORMAT (2X,'PARTON INTERPOLATION: X OUT OF RANGE -- STOP')
         STOP
      ENDIF
      IF ( Q2.LT.2.0D+00 .OR. Q2.GT.1.0D+02 ) THEN
         WRITE(6,2001) 
 2001    FORMAT (2X,'PARTON INTERPOLATION: Q2 OUT OF RANGE -- STOP')
         STOP
      ENDIF
*
      IF (IINI .NE. 0) GOTO 10
*
*     READING OF THE DATA SET :
*     
      LIN = 10
*
      IF (ISET .EQ. 1) THEN
*
*     open input unit for LO data set N (Scenario 1)
*
         OPEN(UNIT=LIN,FILE='./TKAA.grid',
     1              STATUS='UNKNOWN')
*
     
*
      ELSE
*
         WRITE(6,2003)
 2003    FORMAT (2X,'PARTON INTERPOLATION: ISET OUT OF RANGE -- '
     1        //'STOP')
         STOP
*
      ENDIF
*
      
      DO IQ = 1,NQ
         DO IX = 1,NX
            READ(LIN,*) QS(IQ),XB(IX),
     1           (XPDF(IX,IQ,IPDF),IPDF=1,NPDF)

         ENDDO
      ENDDO
*     
      CLOSE(LIN)
*
*     CALCULATE SPLINE COEFFIFIENTS FOR THE INTERPOLATION IN X :
*
      DO IPDF = 1,NPDF
         DO IQ = 1,NQ
            CALL SPLINE(NX,XB,XPDF,AXB,BXB,CXB,IPDF,IQ)
            
         ENDDO
      ENDDO
*
      IINI = 1
*
 10   CONTINUE
*
*     INTERPOLATION :
*     X: CUBIC SPLINE INTERPOLATION, LOG(Q2): LINEAR INTERPOLATION
*
      IQ = ISEARCH(NQ,QS,Q2)
      IF (IQ .EQ. NQ) IQ = NQ-1
      IX = ISEARCH(NX,XB,X)
*
      DX = X - XB(IX)
*
      DO IPDF = 1,NPDF
         PDF1(IPDF) = XPDF(IX,IQ,IPDF)
     1        + DX*(AXB(IX,IQ,IPDF) + DX*(BXB(IX,IQ,IPDF) 
     2        + DX*CXB(IX,IQ,IPDF)))
         PDF2(IPDF) = XPDF(IX,IQ+1,IPDF)
     1        + DX*(AXB(IX,IQ+1,IPDF) + DX*(BXB(IX,IQ+1,IPDF) 
     2        + DX*CXB(IX,IQ+1,IPDF)))
        
      ENDDO
*
      TQ = (DLOG(Q2)-DLOG(QS(IQ))) / (DLOG(QS(IQ+1))-DLOG(QS(IQ)))
*
      DO IPDF = 1,NPDF
         PDF(IPDF)  = (1.0D0-TQ)*PDF1(IPDF) + TQ*PDF2(IPDF)
         
      ENDDO
*
      Uv    = PDF(1)
      Dv    = PDF(2)  
      Sig   = PDF(3)
      Gl    = PDF(4) 
      G1p   = PDF(5)
      G1n   = PDF(6)
      G1d   = PDF(7)
     
     
*
      RETURN
      END
*
* ---------------------------------------------------------------------
      SUBROUTINE SPLINE(N,X,Y,B,C,D,I,J)
* ---------------------------------------------------------------------
* CALCULATE THE COEFFICIENTS B,C,D IN A CUBIC SPLINE INTERPOLATION.
* INTERPOLATION SUBROUTINES ARE TAKEN FROM
* G.E. FORSYTHE, M.A. MALCOLM AND C.B. MOLER,
* COMPUTER METHODS FOR MATHEMATICAL COMPUTATIONS (PRENTICE-HALL, 1977).
*

*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=7, NQ=21, NX=86 )
*
      DIMENSION X(NX), Y(NX,NQ,NPDF),
     1          B(NX,NQ,NPDF), C(NX,NQ,NPDF), D(NX,NQ,NPDF)
*
      NM1=N-1
      IF(N.LT.2) RETURN
      IF(N.LT.3) GO TO 250
      D(1,J,I)=X(2)-X(1)
      C(2,J,I)=(Y(2,J,I)-Y(1,J,I))/D(1,J,I)
      DO 210 K=2,NM1
         D(K,J,I)=X(K+1)-X(K)
         B(K,J,I)=2.0D0*(D(K-1,J,I)+D(K,J,I))
         C(K+1,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
         C(K,J,I)=C(K+1,J,I)-C(K,J,I)
  210 CONTINUE
      B(1,J,I)=-D(1,J,I)
      B(N,J,I)=-D(N-1,J,I)
      C(1,J,I)=0.0D0
      C(N,J,I)=0.0D0
      IF(N.EQ.3) GO TO 215
      C(1,J,I)=C(3,J,I)/(X(4)-X(2))-C(2,J,I)/(X(3)-X(1))
      C(N,J,I)=C(N-1,J,I)/(X(N)-X(N-2))-C(N-2,J,I)/(X(N-1)-X(N-3))
      C(1,J,I)=C(1,J,I)*D(1,J,I)**2.0D0/(X(4)-X(1))
      C(N,J,I)=-C(N,J,I)*D(N-1,J,I)**2.0D0/(X(N)-X(N-3))
 215  CONTINUE
      DO 220 K=2,N
         T=D(K-1,J,I)/B(K-1,J,I)
         B(K,J,I)=B(K,J,I)-T*D(K-1,J,I)
         C(K,J,I)=C(K,J,I)-T*C(K-1,J,I)
 220  CONTINUE
      C(N,J,I)=C(N,J,I)/B(N,J,I)
      DO 230 IB=1,NM1
         K=N-IB
         C(K,J,I)=(C(K,J,I)-D(K,J,I)*C(K+1,J,I))/B(K,J,I)
 230  CONTINUE
      B(N,J,I)=(Y(N,J,I)-Y(NM1,J,I))/D(NM1,J,I)
     1     +D(NM1,J,I)*(C(NM1,J,I)+2.0D0*C(N,J,I))
      DO 240 K=1,NM1
         B(K,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
     1        -D(K,J,I)*(C(K+1,J,I)+2.0D0*C(K,J,I))
         D(K,J,I)=(C(K+1,J,I)-C(K,J,I))/D(K,J,I)
         C(K,J,I)=3.0D0*C(K,J,I)
 240  CONTINUE
      C(N,J,I)=3.0D0*C(N,J,I)
      D(N,J,I)=D(N-1,J,I)
      RETURN
 250  CONTINUE
      B(1,J,I)=(Y(2,J,I)-Y(1,J,I))/(X(2)-X(1))
      C(1,J,I)=0.0D0
      D(1,J,I)=0.0D0
      B(2,J,I)=B(1,J,I)
      C(2,J,I)=0.0D0
      D(2,J,I)=0.0D0
      RETURN
      END
*
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCH(N,X,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*

*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=7, NQ=21, NX=86 )
*
      DIMENSION X(NX)
*
      MIN=1
      MAX=N+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.X(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*
      ISEARCH=MIN
*
      RETURN
      END
*
* *********************************************************************

